Refining local-type primordial non-Gaussianity: Sharpened $b_\phi$ constraints through bias expansion

Local-type primordial non-Gaussianity (PNG), predicted by many non-minimal models of inflation, creates a scale-dependent contribution to the power spectrum of large-scale structure (LSS) tracers. Its amplitude is characterized by the product $b_\phi f_{\rm NL}^{\rm loc}$, where $b_\phi$ is an astrophysical parameter dependent on the properties of the tracer. However, $b_\phi$ exhibits significant secondary dependence on halo concentration and other astrophysical properties, which may bias and weaken the constraints on $f_{\rm NL}^{\rm loc}$. In this work, we demonstrate that incorporating knowledge of the relation between Lagrangian bias parameters and $b_\phi$ can significantly enhance PNG constraints. We employ the Hybrid Effective Field Theory (HEFT) approach at the field-level and a linear regression model to seek a connection between the bias parameters and $b_{\phi}$ for halo and galaxy samples, constructed using the \textsc{AbacusSummit} simulation suite and mimicking the luminous red galaxies (LRGs) and quasi-stellar objects (QSOs) of the Dark Energy Spectroscopic Instrument (DESI) survey. For the fixed-mass halo samples, our full bias model reduces the uncertainty by more than 70\%, with most of that improvement coming from $b_\nabla$, which we find to be an excellent proxy for concentration. For the galaxy samples, our model reduces the uncertainty on $b_\phi$ by 80\% for all tracers. By adopting Lagrangian-bias informed priors on the parameter $b_\phi$, future analyses can thus constrain $f_{\rm NL}^{\rm loc}$ with less bias and smaller errors.

==> analyze_bias.py <==
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
matplotlib.use("Agg")

import plotparams
plotparams.buba()

hexcolors_bright = ['#CC3311','#0077BB','#EE7733', 'limegreen', '#BBBBBB','#33BBEE','#EE3377','#0099BB', 'k']

data_bias = np.load("../data/bias_base_c000_ph000_z0.500_conc.npz")
#['n_halos', 'n_halos_lo', 'n_halos_hi', 'split_f', 'mass_bins', 'one_bias_all', 'one_bias', 'one_bias_lo', 'one_bias_hi']
data_bphi = np.load("../data/pk_base_c000_ph000_z0.500_conc.npz")
#['powers', 'powers_lo', 'powers_hi', 'powers_cross', 'powers_cross_lo', 'powers_cross_hi', 'n_halos', 'n_halos_lo', 'n_halos_hi', 'split_f', 'mass_bins', 'sig8s', 'f_sig8']

n_mbins = len(data_bphi['mass_bins']) - 1

one_bias = data_bias['one_bias']
one_bias_lo = data_bias['one_bias_lo']
one_bias_hi = data_bias['one_bias_hi']

f_sig8 = data_bphi['f_sig8']
n_halos = data_bphi['n_halos']
n_halos_lo = data_bphi['n_halos_lo']
n_halos_hi = data_bphi['n_halos_hi']

b_1 = one_bias[:, 1]
b_2 = one_bias[:, 2]
b_s = one_bias[:, 4]
b_n = one_bias[:, 3]

b_1_lo = one_bias_lo[:, 1]
b_2_lo = one_bias_lo[:, 2]
b_s_lo = one_bias_lo[:, 4]
b_n_lo = one_bias_lo[:, 3]

b_1_hi = one_bias_hi[:, 1]
b_2_hi = one_bias_hi[:, 2]
b_s_hi = one_bias_hi[:, 4]
b_n_hi = one_bias_hi[:, 3]

b_p1 = 2./f_sig8*(n_halos[1]/n_halos[0] - 1.)
b_p2 = -2./f_sig8*(n_halos[2]/n_halos[0] - 1.)
b_p = .5*(b_p1 + b_p2)

b_p1 = 2./f_sig8*(n_halos_lo[1]/n_halos_lo[0] - 1.)
b_p2 = -2./f_sig8*(n_halos_lo[2]/n_halos_lo[0] - 1.)
b_p_lo = .5*(b_p1 + b_p2)

b_p1 = 2./f_sig8*(n_halos_hi[1]/n_halos_hi[0] - 1.)
b_p2 = -2./f_sig8*(n_halos_hi[2]/n_halos_hi[0] - 1.)
b_p_hi = .5*(b_p1 + b_p2)

s = 100
marker = '*'

factor = 0.7
delta_c = 1.686
b_p_p = 2. * delta_c * (b_1) * factor
b_p_p_lo = 2. * delta_c * (b_1_lo) * factor
b_p_p_hi = 2. * delta_c * (b_1_hi) * factor

cs = np.array([.17, .5, .83])

def get_b_of_c(b_lo, b, b_hi, ind):
    bs = np.array([b_lo[ind], b[ind], b_hi[ind]])
    print("slope norm'd", (b_hi[ind] - b_lo[ind])/b[ind])
    print("slope unnorm'd", (b_hi[ind] - b_lo[ind]))
    print("b value", b[ind])
    return bs

for ind in range(n_mbins):
    plt.figure(11+ind)
    print("index", ind)
    print("b_1")
    plt.plot(cs, get_b_of_c(b_1_lo, b_1, b_1_hi, ind), marker="o", color=hexcolors_bright[0], label=r"$b_1$")
    print("b_2")
    plt.plot(cs, get_b_of_c(b_2_lo, b_2, b_2_hi, ind), marker="o", color=hexcolors_bright[1], label=r"$b_2$")
    print("b_s")
    plt.plot(cs, get_b_of_c(b_s_lo, b_s, b_s_hi, ind), marker="o", color=hexcolors_bright[2], label=r"$b_s$")
    print("b_n")
    plt.plot(cs, get_b_of_c(b_n_lo, b_n, b_n_hi, ind), marker="o", color=hexcolors_bright[3], label=r"$b_\nabla$")
    print("b_p")
    plt.plot(cs, get_b_of_c(b_p_lo, b_p, b_p_hi, ind), marker="o", color=hexcolors_bright[4], label=r"$b_\phi$")
    plt.xlabel(r'$c$')
    plt.ylabel(r'$b$')
    plt.legend(frameon=False, fontsize=20, ncol=2)
    plt.savefig(f"figs/c_b_ind{ind:d}.png", bbox_inches='tight', pad_inches=0.)

plt.figure(1, figsize=(9, 7))
plt.scatter(b_1, b_p, marker=marker, s=s, color=hexcolors_bright[0], label=r"${\rm All}$")
plt.scatter(b_1_lo, b_p_lo, marker=marker, s=s, color=hexcolors_bright[1], label=r"${\rm Low}$")
plt.scatter(b_1_hi, b_p_hi, marker=marker, s=s, color=hexcolors_bright[2], label=r"${\rm High}$")
plt.plot(b_1, b_p_p, color=hexcolors_bright[0])
#plt.plot(b_1_lo, b_p_p_lo, color=hexcolors_bright[1])
#plt.plot(b_1_hi, b_p_p_hi, color=hexcolors_bright[2])
plt.scatter(b_1[0], b_p[0], marker=marker, s=s, color=hexcolors_bright[3], label=r"${\rm Min}$")
plt.scatter(b_1_lo[0], b_p_lo[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1_hi[0], b_p_hi[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1[-1], b_p[-1], marker=marker, s=s, color=hexcolors_bright[4], label=r"${\rm Max}$")
plt.scatter(b_1_lo[-1], b_p_lo[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_1_hi[-1], b_p_hi[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.xlabel(r'$b_1$')
plt.ylabel(r'$b_\phi$')
plt.legend(frameon=False, fontsize=20, ncol=1)
plt.savefig("figs/b_1_b_phi.pdf", bbox_inches='tight', pad_inches=0.)

plt.figure(2, figsize=(9, 7))
plt.scatter(b_2, b_p, marker=marker, s=s, color=hexcolors_bright[0])
plt.scatter(b_2_lo, b_p_lo, marker=marker, s=s, color=hexcolors_bright[1])
plt.scatter(b_2_hi, b_p_hi, marker=marker, s=s, color=hexcolors_bright[2])
plt.scatter(b_2[0], b_p[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_2_lo[0], b_p_lo[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_2_hi[0], b_p_hi[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_2[-1], b_p[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_2_lo[-1], b_p_lo[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_2_hi[-1], b_p_hi[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.xlabel(r'$b_2$')
plt.ylabel(r'$b_\phi$')
plt.savefig("figs/b_2_b_phi.pdf", bbox_inches='tight', pad_inches=0.)

plt.figure(3, figsize=(9, 7))
plt.scatter(b_s, b_p, marker=marker, s=s, color=hexcolors_bright[0])
plt.scatter(b_s_lo, b_p_lo, marker=marker, s=s, color=hexcolors_bright[1])
plt.scatter(b_s_hi, b_p_hi, marker=marker, s=s, color=hexcolors_bright[2])
plt.scatter(b_s[0], b_p[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_s_lo[0], b_p_lo[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_s_hi[0], b_p_hi[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_s[-1], b_p[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_s_lo[-1], b_p_lo[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_s_hi[-1], b_p_hi[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.xlabel(r'$b_s$')
plt.ylabel(r'$b_\phi$')
plt.savefig("figs/b_s_b_phi.pdf", bbox_inches='tight', pad_inches=0.)

plt.figure(4, figsize=(9, 7))
plt.scatter(b_n, b_p, marker=marker, s=s, color=hexcolors_bright[0])
plt.scatter(b_n_lo, b_p_lo, marker=marker, s=s, color=hexcolors_bright[1])
plt.scatter(b_n_hi, b_p_hi, marker=marker, s=s, color=hexcolors_bright[2])
plt.scatter(b_n[0], b_p[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_n_lo[0], b_p_lo[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_n_hi[0], b_p_hi[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_n[-1], b_p[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_n_lo[-1], b_p_lo[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_n_hi[-1], b_p_hi[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.xlabel(r'$b_\nabla$')
plt.ylabel(r'$b_\phi$')
plt.savefig("figs/b_n_b_phi.pdf", bbox_inches='tight', pad_inches=0.)

plt.figure(5, figsize=(9, 7))
plt.scatter(b_1, b_2, marker=marker, s=s, color=hexcolors_bright[0])
plt.scatter(b_1_lo, b_2_lo, marker=marker, s=s, color=hexcolors_bright[1])
plt.scatter(b_1_hi, b_2_hi, marker=marker, s=s, color=hexcolors_bright[2])
plt.scatter(b_1[0], b_2[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1_lo[0], b_2_lo[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1_hi[0], b_2_hi[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1[-1], b_2[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_1_lo[-1], b_2_lo[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_1_hi[-1], b_2_hi[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.xlabel(r'$b_1$')
plt.ylabel(r'$b_2$')
#plt.legend(frameon=False, fontsize=20, ncol=1)
plt.savefig("figs/b_1_b_2.png", bbox_inches='tight', pad_inches=0.)

plt.figure(6, figsize=(9, 7))
plt.scatter(b_1, b_s, marker=marker, s=s, color=hexcolors_bright[0])
plt.scatter(b_1_lo, b_s_lo, marker=marker, s=s, color=hexcolors_bright[1])
plt.scatter(b_1_hi, b_s_hi, marker=marker, s=s, color=hexcolors_bright[2])
plt.scatter(b_1[0], b_s[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1_lo[0], b_s_lo[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1_hi[0], b_s_hi[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1[-1], b_s[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_1_lo[-1], b_s_lo[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_1_hi[-1], b_s_hi[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.xlabel(r'$b_1$')
plt.ylabel(r'$b_s$')
#plt.legend(frameon=False, fontsize=20, ncol=1)
plt.savefig("figs/b_1_b_s.png", bbox_inches='tight', pad_inches=0.)

plt.figure(7, figsize=(9, 7))
plt.scatter(b_1, b_n, marker=marker, s=s, color=hexcolors_bright[0])
plt.scatter(b_1_lo, b_n_lo, marker=marker, s=s, color=hexcolors_bright[1])
plt.scatter(b_1_hi, b_n_hi, marker=marker, s=s, color=hexcolors_bright[2])
plt.scatter(b_1[0], b_n[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1_lo[0], b_n_lo[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1_hi[0], b_n_hi[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_1[-1], b_n[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_1_lo[-1], b_n_lo[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_1_hi[-1], b_n_hi[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.xlabel(r'$b_1$')
plt.ylabel(r'$b_\nabla$')
#plt.legend(frameon=False, fontsize=20, ncol=1)
plt.savefig("figs/b_1_b_n.png", bbox_inches='tight', pad_inches=0.)

plt.figure(8, figsize=(9, 7))
plt.scatter(b_2, b_s, marker=marker, s=s, color=hexcolors_bright[0])
plt.scatter(b_2_lo, b_s_lo, marker=marker, s=s, color=hexcolors_bright[1])
plt.scatter(b_2_hi, b_s_hi, marker=marker, s=s, color=hexcolors_bright[2])
plt.scatter(b_2[0], b_s[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_2_lo[0], b_s_lo[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_2_hi[0], b_s_hi[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_2[-1], b_s[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_2_lo[-1], b_s_lo[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_2_hi[-1], b_s_hi[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.xlabel(r'$b_2$')
plt.ylabel(r'$b_\nabla$')
#plt.legend(frameon=False, fontsize=20, ncol=1)
plt.savefig("figs/b_2_b_s.png", bbox_inches='tight', pad_inches=0.)

plt.figure(9, figsize=(9, 7))
plt.scatter(b_2, b_n, marker=marker, s=s, color=hexcolors_bright[0])
plt.scatter(b_2_lo, b_n_lo, marker=marker, s=s, color=hexcolors_bright[1])
plt.scatter(b_2_hi, b_n_hi, marker=marker, s=s, color=hexcolors_bright[2])
plt.scatter(b_2[0], b_n[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_2_lo[0], b_n_lo[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_2_hi[0], b_n_hi[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_2[-1], b_n[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_2_lo[-1], b_n_lo[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_2_hi[-1], b_n_hi[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.xlabel(r'$b_2$')
plt.ylabel(r'$b_\nabla$')
#plt.legend(frameon=False, fontsize=20, ncol=1)
plt.savefig("figs/b_2_b_n.png", bbox_inches='tight', pad_inches=0.)

plt.figure(10, figsize=(9, 7))
plt.scatter(b_s, b_n, marker=marker, s=s, color=hexcolors_bright[0])
plt.scatter(b_s_lo, b_n_lo, marker=marker, s=s, color=hexcolors_bright[1])
plt.scatter(b_s_hi, b_n_hi, marker=marker, s=s, color=hexcolors_bright[2])
plt.scatter(b_s[0], b_n[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_s_lo[0], b_n_lo[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_s_hi[0], b_n_hi[0], marker=marker, s=s, color=hexcolors_bright[3])
plt.scatter(b_s[-1], b_n[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_s_lo[-1], b_n_lo[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.scatter(b_s_hi[-1], b_n_hi[-1], marker=marker, s=s, color=hexcolors_bright[4])
plt.xlabel(r'$b_s$')
plt.ylabel(r'$b_\nabla$')
#plt.legend(frameon=False, fontsize=20, ncol=1)
plt.savefig("figs/b_s_b_n.png", bbox_inches='tight', pad_inches=0.)

plt.close()
#plt.show()


==> halo_multi_lin_reg_bphi.py <==
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
matplotlib.use("Agg")

import plotparams
plotparams.buba()

from scipy import stats

hexcolors_bright = ['#CC3311','#0077BB','#EE7733', 'limegreen', '#BBBBBB','#33BBEE','#EE3377','#0099BB', 'k']


def cov2corr(A):
    """
    covariance matrix to correlation matrix.
    """
    d = np.sqrt(A.diagonal())
    A = ((A.T/d).T)/d
    #A[ np.diag_indices(A.shape[0]) ] = np.ones( A.shape[0] )
    return A

redshift = 0.5
tracer = "halos"
#tracer = "galaxies"
if tracer == "halos":
    # halos
    data = np.load(f"../halos/data/bias_bphi_base_c000_ph000_z{redshift:.3f}_conc_split25.npz")
elif tracer == "galaxies":
    # galaxies
    gal_type = "velbias"
    data = np.load(f"../halos/data/bias_bphi_gal_{gal_type}_base_c000_ph000_z{redshift:.3f}_conc_split25.npz")
print(data.files)

mass_bins = data['mass_bins']
mass_binc = (mass_bins[1:]+mass_bins[:-1])*.5
n_mbins = len(mass_bins)-1

conc_arr = data['conc_arr']
one_bias_arr = data['one_bias_arr']
b_1_arr = one_bias_arr[:, :, 1]
b_2_arr = one_bias_arr[:, :, 2]
b_s_arr = one_bias_arr[:, :, 3]
b_n_arr = one_bias_arr[:, :, 4]
print(b_1_arr.shape, conc_arr.shape)

b_phi_arr = data['b_phi_arr']

N_meas = b_phi_arr.shape[1]
print("number of measurements", N_meas)

want_show = 1#False

plt.figure(1, figsize=(9, 7))
plt.figure(2, figsize=(9, 7))
plt.figure(3, figsize=(9, 7))
plt.figure(4, figsize=(9, 7))

alpha = 0.8
marker = "*"
s = 10

for i in range(n_mbins+1): # last one is all
    #if i != 5: continue
    if i != n_mbins:
        print(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
        print(rf"$logM_{{\rm halo}} = {np.log10(mass_binc[i]):.2f}$")
    
        X = np.zeros((N_meas, 5))
        X[:, 0] = b_phi_arr[i, :]
        X[:, 1] = b_1_arr[i, :]
        X[:, 2] = b_2_arr[i, :]
        X[:, 3] = b_s_arr[i, :]
        X[:, 4] = b_n_arr[i, :]
        C = conc_arr[i, :]
    else:
        N_meas = N_meas*n_mbins
        X = np.zeros((N_meas, 5))
        X[:, 0] = b_phi_arr.flatten()
        X[:, 1] = b_1_arr.flatten()
        X[:, 2] = b_2_arr.flatten()
        X[:, 3] = b_s_arr.flatten()
        X[:, 4] = b_n_arr.flatten()
        C = conc_arr.flatten()
        print("all galaxies")

    Mean = np.mean(X, axis=0) # 5
    Sigma = np.cov(X.T) # 5, 5

    Sigma_b = Sigma[1:, 1:]
    Sigma_pb = Sigma[0, 1:]
    Sigma_p = Sigma[0, 0]
    diff = 0.5*(np.max(X[:, 0])-np.min(X[:, 0]))
    print("total uncertainty on p", np.sqrt(Sigma_p), Mean[0], np.sqrt(Sigma_p)/Mean[0])

    iSigma_b = np.linalg.inv(Sigma_b)
    beta = np.dot(iSigma_b, Sigma_pb)
    beta_0 = Mean[0] - np.dot(beta, Mean[1:])
    print("beta all", beta_0, beta)

    Y = np.zeros(N_meas)
    Y[:] = X[:, 0]
    X[:, 0] = 1. # ne sum sig
    
    Sigma_p_exp = np.dot(np.dot(beta, Sigma_b), beta)
    Sigma_p_unexp = Sigma_p - Sigma_p_exp
    print("explained uncertainty on p", np.sqrt(Sigma_p_exp), np.sqrt(Sigma_p_exp)/Mean[0])
    print("unexplained uncertainty on p", np.sqrt(Sigma_p_unexp), np.sqrt(Sigma_p_unexp)/Mean[0])
    print("improved by [%]", 100.*(1.-np.sqrt(Sigma_p_unexp)/np.sqrt(Sigma_p)))
    print("---------")

    Y_model = np.zeros((X.shape[0], 5))
    
    for j in range(5):
        #if j != 4: continue # test b_phi
        #if j == 0: continue # test b_phi
        if j == 0:
            X_this = X.copy() # minimal difference adding C
            #X_this = np.hstack((X, C.reshape(N_meas, 1))) # TESTING!!!!!!!!!!!!
        else:
            if j == 1: print("only b1")
            if j == 2: print("only b2")
            if j == 3: print("only bs")
            if j == 4: print("only bn")
            X_this = np.vstack((X[:, 0], X[:, j])).T # minimal difference adding C
            #X_this = np.vstack((X[:, 0], X[:, j], C)).T # TESTING!!!!!!!!!!!!!!!!
        beta_all = np.dot(np.dot(np.linalg.inv(np.dot(X_this.T, X_this)), X_this.T), Y)
        print("beta all", beta_all)

        # all mass bins, so save beta
        if j == 0:
           np.savez(f"data/beta_all_mbins_z{redshift:.3f}_{tracer}.npz", betas=beta_all, X=X_this, Y=Y) 

        Y_model[:, j] = np.dot(beta_all, X_this.T)
        eps = Y_model[:, j]-Y
        print("tot variance?", np.std(Y))
        print("exp variance?", np.std(Y_model[:, j]))
        print("unexp variance?", np.std(eps))
        print("improved by [%]?", 100.*(1.-np.std(eps)/np.std(Y)))
    print("-----------------------------------------")

    if want_show and i != n_mbins:
        plt.figure(1)
        plt.scatter(X[:, 1], Y, s=s, alpha=alpha, marker=marker, color=hexcolors_bright[i%(len(hexcolors_bright))])
        plt.plot(X[:, 1], Y_model[:, 1], color=hexcolors_bright[i%(len(hexcolors_bright))])
        plt.xlabel(r"$b_1$")
        plt.ylabel(r"$b_\phi$")

        plt.figure(2)
        plt.scatter(X[:, 2], Y, s=s, alpha=alpha, marker=marker, color=hexcolors_bright[i%(len(hexcolors_bright))])
        plt.plot(X[:, 2], Y_model[:, 2], color=hexcolors_bright[i%(len(hexcolors_bright))])
        plt.xlabel(r"$b_2$")
        plt.ylabel(r"$b_\phi$")

        plt.figure(3)
        plt.scatter(X[:, 3], Y, s=s, alpha=alpha, marker=marker, color=hexcolors_bright[i%(len(hexcolors_bright))])
        plt.plot(X[:, 3], Y_model[:, 3], color=hexcolors_bright[i%(len(hexcolors_bright))])
        plt.xlabel(r"$b_s$")
        plt.ylabel(r"$b_\phi$")

        plt.figure(4)
        plt.scatter(X[:, 4], Y, s=s, alpha=alpha, marker=marker, color=hexcolors_bright[i%(len(hexcolors_bright))])
        plt.plot(X[:, 4], Y_model[:, 4], color=hexcolors_bright[i%(len(hexcolors_bright))])
        plt.xlabel(r"$b_\nabla$")
        plt.ylabel(r"$b_\phi$")

plt.figure(1)
delta_c = 1.686
c = 0.9
p = 1.
b1_binc = np.linspace(np.min(b_1_arr), np.max(b_1_arr), 10)
bp_binc = 2*delta_c*c*(b1_binc+1.-p)
plt.plot(b1_binc, bp_binc, color=hexcolors_bright[0], ls='--')

plt.figure(1)
plt.savefig("figs/b_1_b_p_all.pdf", bbox_inches='tight', pad_inches=0.)
plt.figure(2)
plt.savefig("figs/b_2_b_p_all.pdf", bbox_inches='tight', pad_inches=0.)
plt.figure(3)
plt.savefig("figs/b_s_b_p_all.pdf", bbox_inches='tight', pad_inches=0.)
plt.figure(4)
plt.savefig("figs/b_n_b_p_all.pdf", bbox_inches='tight', pad_inches=0.)

#plt.show()
plt.close()


==> new_get_grid_hod.py <==
#!/usr/bin/env python3
'''
This is a script for generating HOD mock catalogs.

Usage
-----
$ python ./run_hod.py --help

Before that complete subsampling with:
python -m abacusnbody.hod.prepare_sim --path2config config/cmass_box.yaml
'''

import os
import gc
import glob
import time
import sys

import yaml
import numpy as np
import argparse
import asdf
from scipy.fft import rfftn, irfftn, fftfreq, rfftfreq

from abacusnbody.hod.abacus_hod import AbacusHOD
from abacusnbody.analysis import tsc

sys.path.append("../../galaxies/")
from get_bf import get_HOD_params_from_samples

"""
# separate universe
# LRG, z = 0.5
python new_get_grid_hod.py --path2config config/desi_box_hod_separate.yaml --sim_name AbacusSummit_base_c000_ph000 --tracer LRG --redshift_tracer 0.5
python new_get_grid_hod.py --path2config config/desi_box_hod_separate.yaml --sim_name AbacusSummit_base_c112_ph000 --tracer LRG --redshift_tracer 0.5
python new_get_grid_hod.py --path2config config/desi_box_hod_separate.yaml --sim_name AbacusSummit_base_c113_ph000 --tracer LRG --redshift_tracer 0.5

# LRG, z = 0.8 (different binning)
python new_get_grid_hod.py --path2config config/desi_box_hod_separate_lrg_z0.8.yaml --sim_name AbacusSummit_base_c000_ph000 --tracer LRG --redshift_tracer 0.8
python new_get_grid_hod.py --path2config config/desi_box_hod_separate_lrg_z0.8.yaml --sim_name AbacusSummit_base_c112_ph000 --tracer LRG --redshift_tracer 0.8
python new_get_grid_hod.py --path2config config/desi_box_hod_separate_lrg_z0.8.yaml --sim_name AbacusSummit_base_c113_ph000 --tracer LRG --redshift_tracer 0.8

# QSO, z = 1.4
python new_get_grid_hod.py --path2config config/desi_box_hod_separate_MT.yaml --sim_name AbacusSummit_base_c000_ph000 --tracer QSO --redshift_tracer 1.4
python new_get_grid_hod.py --path2config config/desi_box_hod_separate_MT.yaml --sim_name AbacusSummit_base_c112_ph000 --tracer QSO --redshift_tracer 1.4
python new_get_grid_hod.py --path2config config/desi_box_hod_separate_MT.yaml --sim_name AbacusSummit_base_c113_ph000 --tracer QSO --redshift_tracer 1.4
"""

DEFAULTS = {}
DEFAULTS['path2config'] = 'config/desi_box_hod_separate.yaml'
DEFAULTS['sim_name'] = 'AbacusSummit_base_c000_ph000'
DEFAULTS['tracer'] = 'LRG'
DEFAULTS['redshift_tracer'] = 0.8

def main(path2config, sim_name, tracer, redshift_tracer):
    def get_onebias(field_fft_cut):
        # "Priors on red galaxy stochasticity from hybrid effective field theory"
        operators = ['delta', 'delta2', 'nabla2', 'tidal2']
        A_dict = {}
        M_dict = {}
        for i, operator_i in enumerate(operators):
            A_dict[operator_i] = np.sum(adv_fields_fft_cut[operator_i]*np.conj(field_fft_cut - adv_fields_fft_cut['1cb']))
            for j, operator_j in enumerate(operators):
                if i < j: continue
                M_dict[f"{operator_i}_{operator_j}"] = np.sum(adv_fields_fft_cut[operator_i]*np.conj(adv_fields_fft_cut[operator_j]))
                M_dict[f"{operator_j}_{operator_i}"] = np.conj(M_dict[f"{operator_i}_{operator_j}"])

        A_vect = np.zeros(len(operators))
        M_matr = np.zeros((len(operators), len(operators)))
        for i in range(len(operators)):
            A_vect[i] = A_dict[operators[i]]
            for j in range(len(operators)):
                M_matr[i, j] = M_dict[f"{operators[i]}_{operators[j]}"]
        one_bias = np.hstack((1., np.dot(np.linalg.inv(M_matr), A_vect)))
        return one_bias
    
    # load the yaml parameters
    config = yaml.safe_load(open(path2config))
    sim_params = config['sim_params']
    HOD_params = config['HOD_params']
    clustering_params = config['clustering_params']
    
    # additional parameter choices
    want_rsd = HOD_params['want_rsd']
    write_to_disk = HOD_params['write_to_disk']
    bin_params = clustering_params['bin_params']
    rpbins = np.logspace(bin_params['logmin'], bin_params['logmax'], bin_params['nbins']+1)
    #sbins = np.linspace(20., 200., 46)
    sbins = np.linspace(0., 40., 11)
    pimax = clustering_params['pimax']
    pi_bin_size = clustering_params['pi_bin_size']
    np.save("data/rpbins.npy", rpbins)#; quit()
    
    # for what redshifts are subsampled halos and particles available
    redshifts = [redshift_tracer]
    want_rsds = [True, False]
    sim_params['sim_name'] = sim_name
    print("redshifts = ", redshifts)
    nthread = 32
    
    # if 000, HEFT
    if "c000" in sim_name:
        # parameters
        Lbox = 2000. # TODO
        nmesh = 576
        dtype = np.float32
        
        # load all advected fields
        save_dir = f"/pscratch/sd/b/boryanah/heft_scratch/{sim_name}/"
        fields = ['1cb', 'delta', 'delta2', 'nabla2', 'tidal2']
        
    # where to read parameters from
    chains_dir = "/pscratch/sd/s/sihany/desi_mocks_fuji/chains/"
    dynesty_dir = "/pscratch/sd/s/sihany/desi_mocks_fuji/dynesty/"
    base = "/pscratch/sd/b/boryanah/AbacusHOD_scratch/mocks_box_output_png_separate"
    if tracer == "LRG":
        samples_fns = [
            "xi2d_edrv1_lrg_main_z0.8_velbias_A_linsigma_mockcov.txt", # velbias, A, linsigma
            "xi2d_edr1.1_lrg_main_z0.5_velbias_A_linsigma_mockcov.txt", # velbias, A, linsigma
            "xi2d_edrv1_lrg_main_z0.8_velbias_B_linsigma_mockcov.txt", # velbias, B, linsigma
            "xi2d_edr1.1_lrg_main_z0.5_velbias_B_linsigma_mockcov.txt", # velbias, B, linsigma
            "xi2d_edrv1_lrg_main_z0.8_velbias_s_linsigma_mockcov.txt", # velbias, s, linsigma
            "xi2d_edr1.1_lrg_main_z0.5_velbias_s_linsigma_mockcov.txt", # velbias, s, linsigma
            "xi2d_edrv1_lrg_main_z0.8_velbias_linsigma_mockcov.txt", # velbias, linsigma
            "xi2d_edr1.1_lrg_main_z0.5_velbias_linsigma_mockcov.txt", # velbias, linsigma
        ]
        mocks_dirs = [
            base+"_velbias_A",
            base+"_velbias_A",
            base+"_velbias_B",
            base+"_velbias_B",
            base+"_velbias_s",
            base+"_velbias_s",
            base+"_velbias",
            base+"_velbias",
        ] 
    elif tracer == "QSO":
        samples_fns = [
            #"xi2d_qso_z0.8_velbias_zerr_skip5",
            "xi2d_qso_z0.8_velbias_B_s_mockcov_zerr_skip5.txt",
            "xi2d_qso_z0.8_velbias_B_mockcov_zerr_skip5.txt",
            "xi2d_qso_z0.8_velbias_mockcov.txt",
            #"xi2d_qso_z1.1_velbias_zerr_skip5",
            "xi2d_qso_z1.1_velbias_B_s_mockcov_zerr_skip5.txt",
            "xi2d_qso_z1.1_velbias_B_mockcov_zerr_skip5.txt",
            "xi2d_qso_z1.1_velbias_mockcov.txt",
            "xi2d_qso_z1.4_velbias_mockcov_results.npz", # 1.4
        ][::-1]
        #xi2d_qso_z1.4_base_velbias_mockcov.txt, xi2d_qso_z1.4_velbias.txt
        
        mocks_dirs = [
            base+"_velbias_B_s",
            base+"_velbias_B",
            base+"_velbias",
            base+"_velbias_B_s",
            base+"_velbias_B",
            base+"_velbias",
            base+"_velbias",
        ][::-1]

    if "png" in sim_name:
        separate = False
    else:
        separate = True

    # around Mcut and M1 we do 5 probes of +/- 0.5 and +/-0.3 for A and B 5^4 = 625
    N_grid_mass = 3
    N_grid_AB = 5
    step_mass = 0.2*2/(N_grid_mass-1)
    start_mass = -0.2
    step_AB = 1.*2/(N_grid_AB-1)
    start_AB = -1.
    #[-1.0, -0.5, 0., 0.5, 1.0]
    jump_A = np.array([-1.0, -0.5, 0., 0.5, 1.0, -2.0, -1.5, 1.5, 2.0])
    
    for j in range(len(samples_fns)):
        print(j)
        if tracer == "LRG":
            #if j != 1: continue # 0.5 (velbias, A)
            #if j != 0: continue # 0.8 (velbias, A)
            if (j != 6) and (j != 7): continue # 0.8, 0.5 for paper (velbias)
            #if (j != 7): continue # 0.5 for paper (velbias)
            #if (j != 6): continue # 0.8 for paper (velbias)
        elif tracer == "QSO":
            #if (j != 0) and (j != 1): continue # 1.4, 1.1 for paper (velbias)
            if (j != 0): continue # 1.4, 1.1 for paper (velbias)
            
        # name of file
        samples_fn = samples_fns[j]
        sim_params['output_dir'] = mocks_dirs[j]+"/"
        print(sim_params['output_dir'])
        
        # this file
        if ".npz" in samples_fn:
            redshift, new_HOD_params = get_HOD_params_from_samples(samples_fn, dynesty_dir)
        else:
            redshift, new_HOD_params = get_HOD_params_from_samples(samples_fn, chains_dir)
        # HOD_params takes the parameters from this sample!!!
        for key in new_HOD_params[f'{tracer}_params'].keys():
            HOD_params[f'{tracer}_params'][key] = new_HOD_params[f'{tracer}_params'][key]
            
        if redshift not in redshifts: continue
        print(samples_fn)

        if "c000" in sim_name:
            # file name
            adv_fields_fn = f"{save_dir}/adv_fields_nmesh{nmesh:d}_z{redshift:.3f}.asdf"
            adv_fields = asdf.open(adv_fields_fn)['data']

            # create a dictionary with the fft'd adv fields
            adv_fields_fft = {}
            for field in fields:
                if field == '1cb':
                    adv_fields_fft[field] = rfftn(adv_fields[field]/np.mean(adv_fields[field], dtype=np.float64) - np.float32(1.), workers=-1)/np.complex64(adv_fields[field].size)
                else:
                    adv_fields_fft[field] = rfftn(adv_fields[field]/np.mean(adv_fields['1cb'], dtype=np.float64), workers=-1)/np.complex64(adv_fields[field].size)
            del adv_fields; gc.collect()

            # create k2 mesh 
            kx, ky, kz = fftfreq(nmesh, d=Lbox/nmesh)*2.*np.pi, fftfreq(nmesh, d=Lbox/nmesh)*2.*np.pi, rfftfreq(nmesh, d=Lbox/nmesh)*2.*np.pi
            kx, ky, kz = np.meshgrid(kx, ky, kz)
            k2 = kx**2 + ky**2 + kz**2
            del kx, ky, kz; gc.collect()

            # cut fields
            kmax = 0.2 #0.4 
            kmin = 0.0
            cut_choice = (k2 < kmax**2) & (k2 >= kmin**2)
            N_points = np.sum(cut_choice)
            print("number of fourier modes", N_points)
            adv_fields_fft_cut = {}
            for field in fields:
                adv_fields_fft_cut[field] = adv_fields_fft[field][cut_choice]
            del adv_fields_fft; gc.collect()
        
        if separate:
            if tracer == "LRG": #(0.5, 0.8, no MT)
                # not MT
                assert (HOD_params['tracer_flags']['QSO'] == False) and (HOD_params['tracer_flags']['ELG'] == False)
                #sim_params['subsample_dir'] = "/pscratch/sd/s/sihany/summit_subsamples_cleaned_desi/"
                # TESTING!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
                sim_params['subsample_dir'] = "/pscratch/sd/e/epaillas/summit_subsamples/boxes/base/"
            elif tracer == "QSO": #(0.8, 1.1, 1.4, MT)
                if redshift == 0.8 and (sim_name == "AbacusSummit_base_c112_ph000" or sim_name == "AbacusSummit_base_c000_ph000"):
                    sim_params['subsample_dir'] = "/pscratch/sd/s/sihany/summit_subsamples_cleaned/"
                elif (redshift == 1.1 or redshift == 1.4) and sim_name == "AbacusSummit_base_c000_ph000":
                    #sim_params['subsample_dir'] = "/pscratch/sd/s/sihany/summit_subsamples_cleaned_desi/"
                    sim_params['subsample_dir'] = "/pscratch/sd/b/boryanah/AbacusHOD_scratch/mocks_box_subsample/"
                else:
                    sim_params['subsample_dir'] = "/pscratch/sd/b/boryanah/AbacusHOD_scratch/mocks_box_subsample/"
        else: # (0.5, MT)
             sim_params['subsample_dir'] = "/pscratch/sd/b/boryanah/AbacusHOD_scratch/mocks_box_subsample/"

        
        # modify redshift in sim_params
        sim_params['z_mock'] = redshift
        
        # create a new abacushod object
        print(HOD_params[f'{tracer}_params'].items())
        newBall = AbacusHOD(sim_params, HOD_params, clustering_params)
        ngal_dict = newBall.compute_ngal(Nthread = nthread)[0]
        N_gal = ngal_dict[f'{tracer}']
        print("calculated number = ", N_gal)

        vary_HOD_params = {}
        for key in HOD_params[f'{tracer}_params'].keys():
            vary_HOD_params[key] = HOD_params[f'{tracer}_params'][key]
        
        for a in range(N_grid_mass):
            for b in range(N_grid_mass):
                #for c in range(N_grid_AB):
                for c in range(N_grid_AB, N_grid_AB+4):
                    for d in range(N_grid_AB, N_grid_AB+4):
                        for e in range(N_grid_AB):
                            for f in range(N_grid_AB):

                                # skip anyone who varies M
                                #if a != N_grid_mass//2: continue
                                #if b != N_grid_mass//2: continue

                                # skip anyone who doesn't vary M
                                #if (a == N_grid_mass//2) or (b == N_grid_mass//2): continue
                                
                                # keep only the higher C ones
                                #if (c < N_grid_AB) or (d < N_grid_AB): continue
                                #if (c >= N_grid_AB) and (d >= N_grid_AB): continue # negation
                                #if (c >= N_grid_AB) or (d >= N_grid_AB): continue # cop-out (done, just testing gave same results)
                                #if (c < N_grid_AB) and (d < N_grid_AB): continue # skip the ones we have done
                                
                                # skip anyone who varies B
                                if e != N_grid_AB//2: continue
                                if f != N_grid_AB//2: continue

                                # everyone else
                                #if (e == N_grid_AB//2) or (f == N_grid_AB//2): continue
                                
                                # logM_cut, logM1, Acent, Asat, Bcent, Bsat
                                for key in HOD_params[f'{tracer}_params'].keys():
                                    if key == "logM_cut":
                                        newBall.tracers[f'{tracer}'][key] = vary_HOD_params[key] + start_mass + step_mass*a
                                    elif key == "logM1":
                                        newBall.tracers[f'{tracer}'][key] = vary_HOD_params[key] + start_mass + step_mass*b
                                    elif key == "Acent":
                                        #newBall.tracers[f'{tracer}'][key] = vary_HOD_params[key] + start_AB + step_AB*c
                                        newBall.tracers[f'{tracer}'][key] = vary_HOD_params[key] + jump_A[c]
                                    elif key == "Asat":
                                        #newBall.tracers[f'{tracer}'][key] = vary_HOD_params[key] + start_AB + step_AB*d
                                        newBall.tracers[f'{tracer}'][key] = vary_HOD_params[key] + jump_A[d]
                                    elif key == "Bcent":
                                        newBall.tracers[f'{tracer}'][key] = vary_HOD_params[key] + start_AB + step_AB*e
                                    elif key == "Bsat":
                                        newBall.tracers[f'{tracer}'][key] = vary_HOD_params[key] + start_AB + step_AB*f


                                mock_dict = newBall.run_hod(tracers=newBall.tracers, want_rsd=True, reseed=None, write_to_disk=False, Nthread = nthread)
                                number_galaxy = mock_dict[f'{tracer}']['x'].shape[0]
                                mean_mass = np.mean(mock_dict[f'{tracer}']['mass'])
                                if "c000" in sim_name:
                                    #wp = newBall.compute_wp(mock_dict, rpbins, pimax, pi_bin_size, Nthread=16)[f'{tracer}_{tracer}']
                                    #xiell = newBall.compute_multipole(mock_dict, rpbins, pimax, sbins, nbins_mu=50, orders=[0,2,4], Nthread=16)[f'{tracer}_{tracer}'] #sbins
                                    xirppi = newBall.compute_xirppi(mock_dict, rpbins, pimax, pi_bin_size, Nthread=nthread)[f'{tracer}_{tracer}'] # paper abacuspng

                                    # fft the halo field
                                    delta = tsc.tsc_parallel(np.vstack((mock_dict[tracer]['x'], mock_dict[tracer]['y'], mock_dict[tracer]['z'])).T, nmesh, Lbox, nthread=nthread)
                                    delta /= np.mean(delta, dtype=np.float64)
                                    delta -= 1.
                                    inv_size = dtype(1 / delta.size)
                                    field_fft = rfftn(delta, overwrite_x=True, workers=nthread)
                                    del delta; gc.collect()
                                    field_fft *= inv_size
                                    field_fft_cut = field_fft[cut_choice]
                                    del field_fft; gc.collect()
                                    one_bias = get_onebias(field_fft_cut)
                                    del field_fft_cut; gc.collect()
                                else:
                                    #wp = np.empty(0)
                                    #xiell = np.empty(0)
                                    xirppi = np.empty(0)
                                    one_bias = np.empty(0)
                                np.savez(f"/pscratch/sd/b/boryanah/PNG/bphi_project/galaxies/xirppi_{sim_name}_{tracer}_z{redshift:.3f}_Mcut_M1_Ac_As_Bc_Bs_a{a:d}_b{b:d}_c{c:d}_d{d:d}_e{e:d}_f{f:d}.npz", xirppi=xirppi, HOD_dict=newBall.tracers[f'{tracer}'], number_galaxy=number_galaxy, mean_mass=mean_mass, rpbins=rpbins, one_bias=one_bias)#wp=wp, xiell=xiell
                                print("Done", a, b, c, d)
                                del mock_dict; gc.collect()
        
class ArgParseFormatter(argparse.RawDescriptionHelpFormatter, argparse.ArgumentDefaultsHelpFormatter):
    pass

if __name__ == "__main__":
    # parsing arguments
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=ArgParseFormatter)
    parser.add_argument('--path2config', help='Path to the config file', default=DEFAULTS['path2config'])
    parser.add_argument('--sim_name', help='Specific simulation name', default=DEFAULTS['sim_name'])
    parser.add_argument('--tracer', help='Tracer type', default=DEFAULTS['tracer'])
    parser.add_argument('--redshift_tracer', help='Redshift of interest', type=float, default=DEFAULTS['redshift_tracer'])
    args = vars(parser.parse_args())
    main(**args)


==> plot_conc_bias.py <==
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
matplotlib.use("Agg")

import plotparams
plotparams.buba()

from scipy import stats

hexcolors_bright = ['#CC3311','#0077BB','#EE7733', 'limegreen', '#BBBBBB','#33BBEE','#EE3377','#0099BB', 'k']

#data = np.load("data/bias_base_c000_ph000_z0.500_rand.npz") # og 
# ['n_halos_mass_bins', 'n_halos_arr', 'split_f', 'mass_bins', 'one_bias_all', 'one_bias_arr', 'one_bias_mass_bins', 'conc_arr']
data = np.load("../data/bias_base_c000_ph000_z0.500_conc_split25.npz") # TESTING
data_other = np.load("../data/bias_bphi_base_c000_ph000_z0.500_conc_split25.npz") # TESTING

def density_estimation(m1, m2):
    lim = 0.025
    xmin, xmax = m1.min()*(1-lim), m1.max()*(1+lim)
    ymin, ymax = m2.min()*(1-lim), m2.max()*(1+lim)
    X, Y = np.mgrid[xmin:xmax:100j, ymin:ymax:100j]
    positions = np.vstack([X.ravel(), Y.ravel()])
    values = np.vstack([m1, m2])
    kernel = stats.gaussian_kde(values)
    Z = np.reshape(kernel(positions).T, X.shape)
    R, _ = stats.spearmanr(m1, m2)
    return X, Y, Z, R

mass_bins = data['mass_bins']
mass_binc = (mass_bins[1:]+mass_bins[:-1])*.5
n_mbins = len(mass_bins)-1
print("mass bins", np.log10(mass_binc)) # TESTING
ind_mbins = [2, 7]

conc_arr = data['conc_arr']
one_bias_arr = data['one_bias_arr']
b_1_arr = one_bias_arr[:, :, 1]
b_2_arr = one_bias_arr[:, :, 2]
b_s_arr = one_bias_arr[:, :, 3]
b_n_arr = one_bias_arr[:, :, 4]
print(b_1_arr.shape, conc_arr.shape)

b_phi_arr = data_other['b_phi_arr']
marker = "*"
s = 100
lim = 0.2
perc_1 = 68 #40. # 68
perc_2 = 92 #70. # 95

for i in range(n_mbins):
    if i not in ind_mbins: continue
    plt.figure(1, figsize=(9, 7))
    #plt.title(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
    plt.text(0.7, 0.1, rf"$\log M_{{\rm h}} = {np.log10(mass_binc[i]):.1f}$", transform=plt.gca().transAxes)
    plt.title(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
    plt.scatter(b_1_arr[i, :], conc_arr[i, :], marker=marker, s=s, color=hexcolors_bright[0])
    X, Y, Z, R = density_estimation(b_1_arr[i, :], conc_arr[i, :])
    z_1 = np.percentile(Z, perc_1)
    z_2 = np.percentile(Z, perc_2)
    plt.contour(X, Y, Z, colors='k', levels=[z_1, z_2])
    plt.text(0.7, 0.9, rf"$r_S = {R:.2f}$", transform=plt.gca().transAxes)
    plt.xlabel(r"$b_1$")
    plt.ylabel(r"$c$")    
    ymin, ymax = np.min(Y)*(1.-lim), np.max(Y)*(1.+lim)
    xmin, xmax = np.min(X)*(1.-lim), np.max(X)*(1.+lim)
    plt.ylim([ymin, ymax])
    plt.xlim([xmin, xmax])
    plt.savefig(f"figs/b_1_c_ind{i:d}.png", bbox_inches='tight', pad_inches=0.)
    plt.close()

    plt.figure(1, figsize=(9, 7))
    #plt.title(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
    plt.text(0.7, 0.1, rf"$\log M_{{\rm h}} = {np.log10(mass_binc[i]):.1f}$", transform=plt.gca().transAxes)
    plt.scatter(b_2_arr[i, :], conc_arr[i, :], marker=marker, s=s, color=hexcolors_bright[0])
    X, Y, Z, R = density_estimation(b_2_arr[i, :], conc_arr[i, :])
    z_1 = np.percentile(Z, perc_1)
    z_2 = np.percentile(Z, perc_2)
    plt.contour(X, Y, Z, colors='k', levels=[z_1, z_2])
    plt.text(0.7, 0.9, rf"$r_S = {R:.2f}$", transform=plt.gca().transAxes)
    plt.xlabel(r"$b_2$")
    plt.ylabel(r"$c$")
    ymin, ymax = np.min(Y)*(1.-lim), np.max(Y)*(1.+lim)
    xmin, xmax = np.min(X)*(1.-lim), np.max(X)*(1.+lim)
    plt.ylim([ymin, ymax])
    plt.xlim([xmin, xmax])
    plt.savefig(f"figs/b_2_c_ind{i:d}.png", bbox_inches='tight', pad_inches=0.)
    plt.close()

    plt.figure(1, figsize=(9, 7))
    #plt.title(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
    plt.text(0.7, 0.1, rf"$\log M_{{\rm h}} = {np.log10(mass_binc[i]):.1f}$", transform=plt.gca().transAxes)
    plt.scatter(b_s_arr[i, :], conc_arr[i, :], marker=marker, s=s, color=hexcolors_bright[0])
    X, Y, Z, R = density_estimation(b_s_arr[i, :], conc_arr[i, :])
    z_1 = np.percentile(Z, perc_1)
    z_2 = np.percentile(Z, perc_2)
    plt.contour(X, Y, Z, colors='k', levels=[z_1, z_2])
    plt.text(0.7, 0.9, rf"$r_S = {R:.2f}$", transform=plt.gca().transAxes)
    plt.xlabel(r"$b_s$")
    plt.ylabel(r"$c$")
    ymin, ymax = np.min(Y)*(1.-lim), np.max(Y)*(1.+lim)
    xmin, xmax = np.min(X)*(1.-lim), np.max(X)*(1.+lim)
    plt.ylim([ymin, ymax])
    plt.xlim([xmin, xmax])
    plt.savefig(f"figs/b_s_c_ind{i:d}.png", bbox_inches='tight', pad_inches=0.)
    plt.close()

    plt.figure(1, figsize=(9, 7))
    #plt.title(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
    plt.text(0.7, 0.1, rf"$\log M_{{\rm h}} = {np.log10(mass_binc[i]):.1f}$", transform=plt.gca().transAxes)
    plt.scatter(b_n_arr[i, :], conc_arr[i, :], marker=marker, s=s, color=hexcolors_bright[0])
    X, Y, Z, R = density_estimation(b_n_arr[i, :], conc_arr[i, :])
    z_1 = np.percentile(Z, perc_1)
    z_2 = np.percentile(Z, perc_2)
    plt.contour(X, Y, Z, colors='k', levels=[z_1, z_2])
    plt.text(0.7, 0.9, rf"$r_S = {R:.2f}$", transform=plt.gca().transAxes)
    plt.xlabel(r"$b_\nabla$")
    plt.ylabel(r"$c$")
    ymin, ymax = np.min(Y)*(1.-lim), np.max(Y)*(1.+lim)
    xmin, xmax = np.min(X)*(1.-lim), np.max(X)*(1.+lim)
    plt.ylim([ymin, ymax])
    plt.xlim([xmin, xmax])
    plt.savefig(f"figs/b_n_c_ind{i:d}.pdf", bbox_inches='tight', pad_inches=0.)
    plt.close()

    plt.figure(1, figsize=(9, 7))
    #plt.title(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
    plt.text(0.7, 0.1, rf"$\log M_{{\rm h}} = {np.log10(mass_binc[i]):.1f}$", transform=plt.gca().transAxes)
    plt.scatter(b_phi_arr[i, :], conc_arr[i, :], marker=marker, s=s, color=hexcolors_bright[0])
    X, Y, Z, R = density_estimation(b_phi_arr[i, :], conc_arr[i, :])
    z_1 = np.percentile(Z, perc_1)
    z_2 = np.percentile(Z, perc_2)
    plt.contour(X, Y, Z, colors='k', levels=[z_1, z_2])
    plt.text(0.7, 0.9, rf"$r_S = {R:.2f}$", transform=plt.gca().transAxes)
    plt.xlabel(r"$b_\phi$")
    plt.ylabel(r"$c$")
    ymin, ymax = np.min(Y)*(1.-lim), np.max(Y)*(1.+lim)
    xmin, xmax = np.min(X)*(1.-lim), np.max(X)*(1.+lim)
    plt.ylim([ymin, ymax])
    plt.xlim([xmin, xmax])
    plt.savefig(f"figs/b_p_c_ind{i:d}.png", bbox_inches='tight', pad_inches=0.)
    plt.close()

    plt.figure(1, figsize=(9, 7))
    #plt.title(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
    plt.text(0.7, 0.1, rf"$\log M_{{\rm h}} = {np.log10(mass_binc[i]):.1f}$", transform=plt.gca().transAxes)
    plt.scatter(b_1_arr[i, :], b_phi_arr[i, :], marker=marker, s=s, color=hexcolors_bright[0])
    X, Y, Z, R = density_estimation(b_1_arr[i, :], b_phi_arr[i, :])
    z_1 = np.percentile(Z, perc_1)
    z_2 = np.percentile(Z, perc_2)
    plt.contour(X, Y, Z, colors='k', levels=[z_1, z_2])
    plt.text(0.7, 0.9, rf"$r_S = {R:.2f}$", transform=plt.gca().transAxes)
    plt.xlabel(r"$b_1$")
    plt.ylabel(r"$b_\phi$")
    ymin, ymax = np.min(Y)*(1.-lim), np.max(Y)*(1.+lim)
    xmin, xmax = np.min(X)*(1.-lim), np.max(X)*(1.+lim)
    plt.ylim([ymin, ymax])
    plt.xlim([xmin, xmax])
    plt.savefig(f"figs/b_1_b_p_ind{i:d}.pdf", bbox_inches='tight', pad_inches=0.)
    plt.close()

    plt.figure(1, figsize=(9, 7))
    #plt.title(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
    plt.text(0.7, 0.1, rf"$\log M_{{\rm h}} = {np.log10(mass_binc[i]):.1f}$", transform=plt.gca().transAxes)
    plt.scatter(b_2_arr[i, :], b_phi_arr[i, :], marker=marker, s=s, color=hexcolors_bright[0])
    X, Y, Z, R = density_estimation(b_2_arr[i, :], b_phi_arr[i, :])
    z_1 = np.percentile(Z, perc_1)
    z_2 = np.percentile(Z, perc_2)
    plt.contour(X, Y, Z, colors='k', levels=[z_1, z_2])
    plt.text(0.7, 0.9, rf"$r_S = {R:.2f}$", transform=plt.gca().transAxes)
    plt.xlabel(r"$b_2$")
    plt.ylabel(r"$b_\phi$")
    ymin, ymax = np.min(Y)*(1.-lim), np.max(Y)*(1.+lim)
    xmin, xmax = np.min(X)*(1.-lim), np.max(X)*(1.+lim)
    plt.ylim([ymin, ymax])
    plt.xlim([xmin, xmax])
    plt.savefig(f"figs/b_2_b_p_ind{i:d}.pdf", bbox_inches='tight', pad_inches=0.)
    plt.close()

    plt.figure(1, figsize=(9, 7))
    #plt.title(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
    plt.text(0.7, 0.1, rf"$\log M_{{\rm h}} = {np.log10(mass_binc[i]):.1f}$", transform=plt.gca().transAxes)
    plt.scatter(b_s_arr[i, :], b_phi_arr[i, :], marker=marker, s=s, color=hexcolors_bright[0])
    X, Y, Z, R = density_estimation(b_s_arr[i, :], b_phi_arr[i, :])
    z_1 = np.percentile(Z, perc_1)
    z_2 = np.percentile(Z, perc_2)
    plt.contour(X, Y, Z, colors='k', levels=[z_1, z_2])
    plt.text(0.7, 0.9, rf"$r_S = {R:.2f}$", transform=plt.gca().transAxes)
    plt.xlabel(r"$b_s$")
    plt.ylabel(r"$b_\phi$")
    ymin, ymax = np.min(Y)*(1.-lim), np.max(Y)*(1.+lim)
    xmin, xmax = np.min(X)*(1.-lim), np.max(X)*(1.+lim)
    plt.ylim([ymin, ymax])
    plt.xlim([xmin, xmax])
    plt.savefig(f"figs/b_s_b_p_ind{i:d}.pdf", bbox_inches='tight', pad_inches=0.)
    plt.close()

    plt.figure(1, figsize=(9, 7))
    #plt.title(rf"$M_{{\rm halo}} = {mass_binc[i]:.2e}$")
    plt.text(0.7, 0.1, rf"$\log M_{{\rm h}} = {np.log10(mass_binc[i]):.1f}$", transform=plt.gca().transAxes)
    plt.scatter(b_n_arr[i, :], b_phi_arr[i, :], marker=marker, s=s, color=hexcolors_bright[0])
    X, Y, Z, R = density_estimation(b_n_arr[i, :], b_phi_arr[i, :])
    z_1 = np.percentile(Z, perc_1)
    z_2 = np.percentile(Z, perc_2)
    plt.contour(X, Y, Z, colors='k', levels=[z_1, z_2])
    plt.text(0.7, 0.9, rf"$r_S = {R:.2f}$", transform=plt.gca().transAxes)
    plt.xlabel(r"$b_\nabla$")
    plt.ylabel(r"$b_\phi$")
    ymin, ymax = np.min(Y)*(1.-lim), np.max(Y)*(1.+lim)
    xmin, xmax = np.min(X)*(1.-lim), np.max(X)*(1.+lim)
    plt.ylim([ymin, ymax])
    plt.xlim([xmin, xmax])
    plt.savefig(f"figs/b_n_b_p_ind{i:d}.pdf", bbox_inches='tight', pad_inches=0.)
    plt.close()

    


==> regress_hods.py <==
import numpy as np

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import plotparams
plotparams.buba()

hexcolors_bright = ['#CC3311','#0077BB','#EE7733', 'limegreen', '#BBBBBB','#33BBEE','#EE3377','#0099BB', 'k']

tracer_type = "galaxies"
tracer = "LRG"; redshift = 0.5
#tracer = "LRG"; redshift = 0.8
#tracer = "QSO"; redshift = 1.4
print(tracer, redshift)

#data = np.load(f"bias_noenv_{tracer}_z{redshift:.3f}.npz")#, bp=bp, b1=b1, b2=b2, bs=bs, bn=bn, mm=mm); quit()
#data = np.load(f"bias_someenv_{tracer}_z{redshift:.3f}.npz")#, bp=bp, b1=b1, b2=b2, bs=bs, bn=bn, mm=mm); quit()
#data = np.load(f"bias_env_{tracer}_z{redshift:.3f}.npz")#, bp=bp, b1=b1, b2=b2, bs=bs, bn=bn, mm=mm); quit()
#data = np.load(f"bias_conc_{tracer}_z{redshift:.3f}.npz")#, bp=bp, b1=b1, b2=b2, bs=bs, bn=bn, mm=mm); quit()
data = np.load(f"../galaxies/data_fits/bias_someenv_conc_{tracer}_z{redshift:.3f}.npz")#, bp=bp, b1=b1, b2=b2, bs=bs, bn=bn, mm=mm); quit()
X = np.vstack((np.ones_like(data['b1']), data['b1'], data['b2'], data['bs'], data['bn'])).T
Y = data['bp']
print(X.shape)

"""
b1_target = 1.2
#b1_error = 0.1
b1_error = 1.
b1 = data['b1']
choice = (b1 > (1-b1_error)*b1_target) & (b1 < (1+b1_error)*b1_target)
X = X[choice]
Y = Y[choice]
print((1-b1_error)*b1_target, (1+b1_error)*b1_target)
print(np.sum(choice))
"""

inds = np.arange(X.shape[0])
np.random.shuffle(inds)
X = X[inds]
Y = Y[inds]

b1 = X[:, 1]
b1_target = 1.
b1_error = 0.1 # def
#b1_error = 0.5
choice_train = (b1 > (1-b1_error)*b1_target) & (b1 < (1+b1_error)*b1_target)
# TESTING
#choice_train[:] = True
inds_train = inds[choice_train]
print("train", np.sum(choice_train))
b1_target = 1.4
b1_error = 0.1 # def
#b1_error = 0.5
choice_test = (b1 > (1-b1_error)*b1_target) & (b1 < (1+b1_error)*b1_target)
# TESTING
#choice_test[:] = True
inds_test = inds[choice_test]
print("test", np.sum(choice_test))

"""
inds_train = inds[:len(inds)//2]
inds_test = inds[len(inds)//2:]
"""

Y_train = np.zeros((len(inds_train), 5))
Y_test = np.zeros((len(inds_test), 5))

plt.figure(1, figsize=(9, 7))
plt.figure(2, figsize=(9, 7))
plt.figure(3, figsize=(9, 7))
plt.figure(4, figsize=(9, 7))

for j in range(5):
    if j == 0:
        X_train = X[inds_train].copy()
        X_test = X[inds_test].copy()
    else:
        if j == 1: print("only b1")
        if j == 2: print("only b2")
        if j == 3: print("only bs")
        if j == 4: print("only bn")
        X_train = np.vstack((X[inds_train, 0], X[inds_train, j])).T
        X_test = np.vstack((X[inds_test, 0], X[inds_test, j])).T

    beta_all = np.dot(np.dot(np.linalg.inv(np.dot(X_train.T, X_train)), X_train.T), Y[inds_train])
    print("beta all", beta_all)

    Y_train[:, j] = np.dot(beta_all, X_train.T)
    Y_test[:, j] = np.dot(beta_all, X_test.T)
    eps_train = Y_train[:, j]-Y[inds_train]
    eps_test = Y_test[:, j]-Y[inds_test]
    
    print("tot variance?", np.std(Y[inds_train]), np.std(Y[inds_test]))
    print("exp variance?", np.std(Y_train), np.std(Y_test))
    print("unexp variance?", np.std(eps_train), np.std(eps_test))
    print("improved by [%]?", 100.*(1.-np.std(eps_train)/np.std(Y[inds_train])), 100.*(1.-np.std(eps_test)/np.std(Y[inds_test])))
    print("-----------------")

s = 10
alpha = 0.8
marker = '*'
Y_model = np.vstack((Y_train, Y_test))
X_model = np.vstack((X[inds_train], X[inds_test]))

p = 1.
delta_c = 1.686
factor = 0.85
b1_univ = np.linspace(b1.min(), b1.max(), 10)
Y_univ = 2.*delta_c*(b1_univ+1.-p)*factor

plt.figure(1)
plt.scatter(X[:, 1], Y, s=s, alpha=alpha, marker=marker, color=hexcolors_bright[0])
plt.plot(X_model[:, 1], Y_model[:, 1], color=hexcolors_bright[0])
plt.plot(b1_univ, Y_univ, color=hexcolors_bright[0], ls='--')
plt.xlabel(r"$b_1$")
plt.ylabel(r"$b_\phi$")

plt.figure(2)
plt.scatter(X[:, 2], Y, s=s, alpha=alpha, marker=marker, color=hexcolors_bright[0])
plt.plot(X_model[:, 2], Y_model[:, 2], color=hexcolors_bright[0])
plt.xlabel(r"$b_2$")
plt.ylabel(r"$b_\phi$")

plt.figure(3)
plt.scatter(X[:, 3], Y, s=s, alpha=alpha, marker=marker, color=hexcolors_bright[0])
plt.plot(X_model[:, 3], Y_model[:, 3], color=hexcolors_bright[0])
plt.xlabel(r"$b_s$")
plt.ylabel(r"$b_\phi$")

plt.figure(4)
plt.scatter(X[:, 4], Y, s=s, alpha=alpha, marker=marker, color=hexcolors_bright[0])
plt.plot(X_model[:, 4], Y_model[:, 4], color=hexcolors_bright[0])
plt.xlabel(r"$b_\nabla$")
plt.ylabel(r"$b_\phi$")
plt.show()

plt.figure(1)
plt.savefig(f"figs/b_1_b_p_{tracer}_z{redshift:.3f}.pdf", bbox_inches='tight', pad_inches=0.)
plt.figure(2)
plt.savefig(f"figs/b_2_b_p_{tracer}_z{redshift:.3f}.pdf", bbox_inches='tight', pad_inches=0.)
plt.figure(3)
plt.savefig(f"figs/b_s_b_p_{tracer}_z{redshift:.3f}.pdf", bbox_inches='tight', pad_inches=0.)
plt.figure(4)
plt.savefig(f"figs/b_n_b_p_{tracer}_z{redshift:.3f}.pdf", bbox_inches='tight', pad_inches=0.)

quit()


data = np.load(f"../halos/data/beta_all_mbins_z{redshift:.3f}_{tracer_type}.npz")#, betas=beta_all, X=X_this, Y=Y)
beta_all = data['betas']
#X_this = data['X']
#Y = data['Y']


# could it be the case this doesn't have the proper norm?????????????????
#Y *= 0.81
#Y *= 0.6
#Y /= 0.81
print(Y.shape)
Y_model = np.dot(beta_all, X_this.T)
print(Y_model.shape)

b1_target = 1.2
#b1_error = 0.03
b1_error = 0.1
b1 = data['b1']
choice = (b1 > (1-b1_error)*b1_target) & (b1 < (1+b1_error)*b1_target)
print((1-b1_error)*b1_target, (1+b1_error)*b1_target)
print(np.sum(choice))


p = 1.
delta_c = 1.686
factor = 0.6
factor *= 0.81
Y_univ = 2.*delta_c*(b1+1.-p)*factor

print("univ err", np.sqrt(np.mean((Y_univ[choice]-Y[choice])**2)))
print("model err", np.sqrt(np.mean((Y_model[choice]-Y[choice])**2)))
#quit()

plt.figure(1, figsize=(9, 7))
plt.scatter(b1[choice], Y[choice], label="true")
plt.scatter(b1[choice], Y_model[choice], label="model")
plt.scatter(b1[choice], Y_univ[choice], label="univ")
plt.legend()

plt.figure(2, figsize=(9, 7))
plt.scatter(Y[choice], Y_model[choice], label="model")
plt.scatter(Y[choice], Y_univ[choice], label="univ")
plt.plot(np.linspace(Y[choice].min(), Y[choice].max(), 10), np.linspace(Y[choice].min(), Y[choice].max(), 10), ls='--', color='k')
plt.legend()
plt.show()




